Unbounded bunching of saddle connections on the golden L

We show there is a translation surface (the golden L) that has unbounded bunching: for every positive integer K there exists a ball B of radius 1 in R^2 that contains at least K vectors that are periods of saddle connections on this surface.

==> anc/GoldenLUnboundedBunchMathlib.lean <==
/- This file contains statement and proof of theorem goldenL_matrix_core
This corresponds to Proposition 2.1 in the accompanying paper
(the statement here, about the monoid generated by U and L, is a little stronger).
-/
import Mathlib

set_option linter.unnecessarySeqFocus false
set_option linter.style.setOption false
set_option linter.flexible false

noncomputable section

namespace GoldenLMatrixCore

open Filter Set
open scoped Topology

/-! ## Statement-level definitions -/

abbrev Vec2 := Fin 2 → ℝ
abbrev Mat2 := Matrix (Fin 2) (Fin 2) ℝ

def phi : ℝ :=
  ((1 : ℝ) + Real.sqrt 5) / 2

def rho : ℝ :=
  phi ^ 2

def U : Mat2 :=
  !![(1 : ℝ), phi;
     (0 : ℝ), (1 : ℝ)]

def L : Mat2 :=
  !![(1 : ℝ), (0 : ℝ);
     phi,     (1 : ℝ)]

def e1 : Vec2 :=
  ![(1 : ℝ), (0 : ℝ)]

def sqdist (x y : Vec2) : ℝ :=
  (x (0 : Fin 2) - y (0 : Fin 2)) ^ 2
    + (x (1 : Fin 2) - y (1 : Fin 2)) ^ 2

/-- The open Euclidean ball of radius `1` centered at `center`. -/
def unitBall (center : Vec2) : Set Vec2 :=
  {x | sqdist x center < 1}

/-- A set is an open Euclidean ball of radius `1`. -/
def IsUnitBall (B : Set Vec2) : Prop :=
  ∃ center : Vec2, B = unitBall center

/-- The `⟨U, L⟩`-orbit of `e₁`, using the generated matrix monoid. -/
def orbitOfE1 : Set Vec2 :=
  {y | ∃ W : Mat2,
    W ∈ Submonoid.closure ({U, L} : Set Mat2) ∧ Matrix.mulVec W e1 = y}

/-- There are `K` distinct points in the `⟨U, L⟩`-orbit of `e₁` lying in one
open Euclidean ball of radius `1`. -/
def HasKDistinctOrbitPointsInUnitBall (K : ℕ) : Prop :=
  ∃ B : Set Vec2,
    IsUnitBall B ∧
    ∃ points : Fin K → Vec2,
      Function.Injective points ∧
      (∀ i : Fin K, points i ∈ orbitOfE1) ∧
      (∀ i : Fin K, points i ∈ B)

/-! ## Proof-level implementation -/

/-! ### Witness notation -/

def orbitVec
    (K M R : ℕ)
    (n : Fin K → ℕ)
    (i : Fin K) : Vec2 :=
  Matrix.mulVec
    (((U ^ M) * (L ^ (n i)) * (U ^ (R + i.val)) * L) : Mat2)
    e1

/-! ### Golden-ratio algebra and target profile -/

lemma sqrt5_sq : (Real.sqrt 5) ^ 2 = (5 : ℝ) := by
  rw [Real.sq_sqrt]
  norm_num

lemma phi_sq : phi ^ 2 = phi + 1 := by
  unfold phi
  ring_nf
  rw [sqrt5_sq]
  nlinarith

lemma rho_eq : rho = phi + 1 := by
  rw [rho, phi_sq]

lemma phi_pos : 0 < phi := by
  unfold phi
  have hs : 0 ≤ Real.sqrt 5 := Real.sqrt_nonneg 5
  nlinarith

lemma phi_ne_zero : phi ≠ 0 :=
  ne_of_gt phi_pos

lemma rho_pos : 0 < rho := by
  rw [rho]
  exact sq_pos_of_pos phi_pos

lemma rho_ne_zero : rho ≠ 0 :=
  ne_of_gt rho_pos

def lam : ℝ :=
  rho⁻¹

def denomD (r : ℕ) : ℕ :=
  r * r + 3 * r + 1

def alpha (r : ℕ) : ℝ :=
  1 + (r : ℝ) * rho

def mid (K : ℕ) : ℝ :=
  ((K - 1 : ℕ) : ℝ) / 2

def xcoord (R i : ℕ) : ℝ :=
  (R : ℝ) + (i : ℝ)

def flatA (K R : ℕ) : ℝ :=
  1 + lam * ((R : ℝ) + mid K)

def flatC (K R : ℕ) : ℝ :=
  (flatA K R) ^ 2

def profile (K R i : ℕ) : ℝ :=
  xcoord R i - flatC K R * xcoord R i / (1 + lam * xcoord R i)

lemma rho_poly : rho ^ 2 - 3 * rho + 1 = 0 := by
  rw [rho_eq]
  have h := phi_sq
  nlinarith

lemma lam_pos : 0 < lam := by
  unfold lam
  exact inv_pos.mpr rho_pos

lemma lam_ne_zero : lam ≠ 0 :=
  ne_of_gt lam_pos

lemma rho_mul_lam : rho * lam = 1 := by
  simp [lam, rho_ne_zero]

lemma rho_add_lam : rho + lam = 3 := by
  unfold lam
  have hp := rho_poly
  field_simp [rho_ne_zero] at hp ⊢
  linarith

lemma denomD_pos (r : ℕ) : 0 < denomD r := by
  unfold denomD
  omega

lemma alpha_pos (r : ℕ) : 0 < alpha r := by
  unfold alpha
  exact add_pos_of_pos_of_nonneg zero_lt_one
    (mul_nonneg (Nat.cast_nonneg r) rho_pos.le)

lemma alpha_ne_zero (r : ℕ) : alpha r ≠ 0 :=
  ne_of_gt (alpha_pos r)

lemma profile_denom_ne (R i : ℕ) : 1 + lam * xcoord R i ≠ 0 := by
  have hnon : 0 ≤ lam * xcoord R i := by
    exact mul_nonneg lam_pos.le (by unfold xcoord; positivity)
  nlinarith

lemma alpha_inv_decomp (r : ℕ) :
    (alpha r)⁻¹ =
      ((1 + 3 * r : ℕ) : ℝ) / (denomD r : ℝ)
        - ((r : ℝ) / (denomD r : ℝ)) * rho := by
  apply inv_eq_of_mul_eq_one_right
  have hD : (denomD r : ℝ) ≠ 0 := by
    exact_mod_cast (ne_of_gt (denomD_pos r))
  have hcastD : (denomD r : ℝ) = (r : ℝ) ^ 2 + 3 * (r : ℝ) + 1 := by
    unfold denomD
    norm_num
    ring
  have hcastA : ((1 + 3 * r : ℕ) : ℝ) = 1 + 3 * (r : ℝ) := by
    norm_num
  field_simp [alpha, hD]
  rw [hcastD, hcastA]
  unfold alpha
  have hp := rho_poly
  ring_nf at hp ⊢
  nlinarith

lemma denom_alpha (r : ℕ) :
    (1 + lam * (r : ℝ)) * alpha r = (denomD r : ℝ) := by
  have hcastD : (denomD r : ℝ) = (r : ℝ) ^ 2 + 3 * (r : ℝ) + 1 := by
    unfold denomD
    norm_num
    ring
  unfold alpha
  rw [hcastD]
  have hsum := rho_add_lam
  have hmul := rho_mul_lam
  ring_nf at hsum hmul ⊢
  nlinarith

lemma profile_compat (K R i : ℕ) :
    (xcoord R i - profile K R i) * (alpha (R + i))⁻¹ =
      flatC K R * xcoord R i / (denomD (R + i) : ℝ) := by
  have hden : 1 + lam * xcoord R i ≠ 0 := profile_denom_ne R i
  have hden' : 1 + xcoord R i * lam ≠ 0 := by simpa [mul_comm] using hden
  have hda : (1 + lam * xcoord R i) * alpha (R + i) =
      (denomD (R + i) : ℝ) := by
    simpa [xcoord, Nat.cast_add] using denom_alpha (R + i)
  have hda' : (1 + xcoord R i * lam) * alpha (R + i) =
      (denomD (R + i) : ℝ) := by
    simpa [mul_comm] using hda
  have hD : (denomD (R + i) : ℝ) ≠ 0 := by
    exact_mod_cast (ne_of_gt (denomD_pos (R + i)))
  unfold profile
  field_simp [hden, hden', alpha_ne_zero (R + i), hD, hda']
  rw [← hda']
  ring

lemma linear_ratio_tendsto (K i : ℕ) :
    Tendsto (fun R : ℕ => flatA K R / (1 + lam * xcoord R i))
      atTop (𝓝 (1 : ℝ)) := by
  have h := tendsto_add_mul_div_add_mul_atTop_nhds (𝕜 := ℝ)
      (1 + lam * mid K) (1 + lam * (i : ℝ)) lam (d := lam) lam_ne_zero
  simpa [flatA, xcoord, mul_add, add_comm, add_left_comm, add_assoc,
    div_self lam_ne_zero] using h

lemma profile_diff_identity (K R i j : ℕ) :
    profile K R i - profile K R j =
      (xcoord R i - xcoord R j) *
        (1 - (flatA K R / (1 + lam * xcoord R i)) *
          (flatA K R / (1 + lam * xcoord R j))) := by
  have hi := profile_denom_ne R i
  have hj := profile_denom_ne R j
  have hi' : 1 + xcoord R i * lam ≠ 0 := by simpa [mul_comm] using hi
  have hj' : 1 + xcoord R j * lam ≠ 0 := by simpa [mul_comm] using hj
  unfold profile flatC
  field_simp [hi, hj, hi', hj']
  ring

lemma profile_diff_tendsto (K i j : ℕ) :
    Tendsto (fun R : ℕ => profile K R i - profile K R j) atTop (𝓝 (0 : ℝ)) := by
  have hconst : (fun R : ℕ => xcoord R i - xcoord R j) =
      fun _ : ℕ => ((i : ℝ) - (j : ℝ)) := by
    funext R
    unfold xcoord
    ring
  let g : ℕ → ℝ := fun R =>
    ((i : ℝ) - (j : ℝ)) *
      (1 - (flatA K R / (1 + lam * xcoord R i)) *
        (flatA K R / (1 + lam * xcoord R j)))
  have hg : Tendsto g atTop (𝓝 (0 : ℝ)) := by
    have hprod := (linear_ratio_tendsto K i).mul (linear_ratio_tendsto K j)
    have hmain : Tendsto (fun R : ℕ =>
        ((i : ℝ) - (j : ℝ)) *
          (1 - (flatA K R / (1 + lam * xcoord R i)) *
            (flatA K R / (1 + lam * xcoord R j)))) atTop
        (𝓝 (((i : ℝ) - (j : ℝ)) * (1 - (1 : ℝ) * (1 : ℝ)))) :=
      tendsto_const_nhds.mul (tendsto_const_nhds.sub hprod)
    simpa [g] using hmain
  exact hg.congr' (Eventually.of_forall fun R => by
    change g R = profile K R i - profile K R j
    rw [profile_diff_identity K R i j]
    have hx := congrFun hconst R
    rw [hx])

lemma exists_flat_profile (K : ℕ) (η : ℝ) (hη : 0 < η) :
    ∃ R : ℕ, 0 < R ∧
      ∀ i j : Fin K, |profile K R i.val - profile K R j.val| < η := by
  have hev : ∀ᶠ R in atTop,
      ∀ i j : Fin K, |profile K R i.val - profile K R j.val| < η := by
    rw [Filter.eventually_all]
    intro i
    rw [Filter.eventually_all]
    intro j
    have hnhds : {x : ℝ | |x| < η} ∈ 𝓝 (0 : ℝ) := by
      simpa [Metric.ball, dist_eq_norm, Real.norm_eq_abs] using
        Metric.ball_mem_nhds (0 : ℝ) hη
    exact (profile_diff_tendsto K i.val j.val).eventually hnhds
  have hpos : ∀ᶠ R : ℕ in atTop, 0 < R := eventually_gt_atTop 0
  rcases (hev.and hpos).exists with ⟨R, hR, hRpos⟩
  exact ⟨R, hRpos, hR⟩

/-! ### Irrationality and rotation approximation -/

lemma sqrt5_irr : Irrational (Real.sqrt 5) := by
  simpa using (by norm_num : Nat.Prime 5).irrational_sqrt

lemma phi_irr : Irrational phi := by
  unfold phi
  have hs : Irrational ((1 : ℚ) + (Real.sqrt 5 : ℝ)) :=
    sqrt5_irr.ratCast_add 1
  simpa [div_eq_mul_inv] using
    hs.mul_ratCast (q := (1 / 2 : ℚ)) (by norm_num)

lemma rho_irr : Irrational rho := by
  rw [rho_eq]
  simpa using phi_irr.add_ratCast (1 : ℚ)

lemma rho_mod_cluster (target : ℝ) :
    MapClusterPt (target : AddCircle (1 : ℝ)) atTop
      (fun n : ℕ => n • (rho : AddCircle (1 : ℝ))) := by
  apply (mapClusterPt_atTop_nsmul_iff_mem_topologicalClosure_zmultiples).2
  have hdenseZ : DenseRange (fun z : ℤ => z • (rho : AddCircle (1 : ℝ))) := by
    have hI : Irrational (rho / (1 : ℝ)) := by simpa using rho_irr
    exact (AddCircle.denseRange_zsmul_coe_iff
      (a := rho) (p := (1 : ℝ))).2 hI
  change (target : AddCircle (1 : ℝ)) ∈
    closure (AddSubgroup.zmultiples (rho : AddCircle (1 : ℝ)) :
      Set (AddCircle (1 : ℝ)))
  rw [AddSubgroup.coe_zmultiples, hdenseZ.closure_range]
  simp

lemma exists_nat_int_approx_rho (target δ : ℝ) (hδ : 0 < δ) (T : ℕ) :
    ∃ t : ℕ, T ≤ t ∧ ∃ m : ℤ,
      |(t : ℝ) * rho - target - (m : ℝ)| < δ := by
  let V : Set (AddCircle (1 : ℝ)) :=
    ((fun y : ℝ => (y : AddCircle (1 : ℝ))) ''
      Ioo (target - δ) (target + δ))
  have hVopen : IsOpen V :=
    QuotientAddGroup.isOpenMap_coe _ isOpen_Ioo
  have htarget : (target : AddCircle (1 : ℝ)) ∈ V := by
    refine ⟨target, ?_, rfl⟩
    exact ⟨by linarith, by linarith⟩
  have hVnhds : V ∈ 𝓝 (target : AddCircle (1 : ℝ)) :=
    hVopen.mem_nhds htarget
  have hfreq := (rho_mod_cluster target).frequently hVnhds
  rcases hfreq.forall_exists_of_atTop T with ⟨t, htT, htV⟩
  rcases htV with ⟨y, hyI, hyEq⟩
  have hcoe : (((t : ℝ) * rho : ℝ) : AddCircle (1 : ℝ)) =
      (y : AddCircle (1 : ℝ)) := by
    calc
      (((t : ℝ) * rho : ℝ) : AddCircle (1 : ℝ))
          = ((t • rho : ℝ) : AddCircle (1 : ℝ)) := by
            simp [nsmul_eq_mul]
      _ = t • (rho : AddCircle (1 : ℝ)) :=
            AddCircle.coe_nsmul (p := (1 : ℝ))
      _ = (y : AddCircle (1 : ℝ)) := hyEq.symm
  have hzero : ((((t : ℝ) * rho - y : ℝ)) : AddCircle (1 : ℝ)) = 0 := by
    rw [AddCircle.coe_sub, hcoe, sub_self]
  rcases (AddCircle.coe_eq_zero_iff
      (p := (1 : ℝ)) (x := ((t : ℝ) * rho - y))).mp hzero with ⟨m, hm⟩
  refine ⟨t, htT, m, ?_⟩
  have hmreal : (m : ℝ) = (t : ℝ) * rho - y := by
    simpa using hm
  rw [hmreal]
  have hyabs : |y - target| < δ :=
    abs_lt.mpr ⟨by linarith [hyI.1], by linarith [hyI.2]⟩
  convert hyabs using 1
  ring_nf

/-! ### Synchronization data and error bounds -/

lemma exists_large_M (K : ℕ) (η : ℝ) (hK : 0 < K) (hη : 0 < η) :
    ∃ M : ℕ, 0 < M ∧ phi / (M : ℝ) * (3 * η + (K : ℝ)) < (1 / 2 : ℝ) := by
  have hC : 0 < 3 * η + (K : ℝ) := by
    have hK' : 0 < (K : ℝ) := by exact_mod_cast hK
    nlinarith
  obtain ⟨M, hMgt⟩ := exists_nat_gt (2 * phi * (3 * η + (K : ℝ)))
  have hApos : 0 < 2 * phi * (3 * η + (K : ℝ)) := by
    nlinarith [phi_pos, hC]
  have hMpos : 0 < M := by
    exact_mod_cast (lt_trans hApos hMgt)
  refine ⟨M, hMpos, ?_⟩
  have hMreal : 0 < (M : ℝ) := by exact_mod_cast hMpos
  calc
    phi / (M : ℝ) * (3 * η + (K : ℝ))
        = phi * (3 * η + (K : ℝ)) / (M : ℝ) := by ring
    _ < (1 / 2 : ℝ) := by
      rw [div_lt_iff₀ hMreal]
      nlinarith

lemma fin_block_abs_sub_lt (_hK : 0 < K) (R : ℕ) (i j : Fin K) :
    |(((R + i.val : ℕ) : ℝ) - ((R + j.val : ℕ) : ℝ))| < (K : ℝ) := by
  rw [Nat.cast_add, Nat.cast_add]
  have hi_nonneg : 0 ≤ (i.val : ℝ) := Nat.cast_nonneg _
  have hj_nonneg : 0 ≤ (j.val : ℝ) := Nat.cast_nonneg _
  have hi_lt : (i.val : ℝ) < (K : ℝ) := by exact_mod_cast i.isLt
  have hj_lt : (j.val : ℝ) < (K : ℝ) := by exact_mod_cast j.isLt
  rw [abs_lt]
  constructor <;> nlinarith

def syncQ (K R : ℕ) : ℕ :=
  (Finset.univ : Finset (Fin K)).prod fun i => denomD (R + i.val)

def syncQdiv (K R : ℕ) (i : Fin K) : ℕ :=
  syncQ K R / denomD (R + i.val)

def syncA (K R : ℕ) (i : Fin K) : ℕ :=
  syncQdiv K R i * (1 + 3 * (R + i.val))

def syncBabs (K R : ℕ) (i : Fin K) : ℕ :=
  syncQdiv K R i * (R + i.val)

lemma syncQ_pos (K R : ℕ) : 0 < syncQ K R := by
  unfold syncQ
  exact Finset.prod_pos fun i _ => denomD_pos (R + i.val)

lemma denomD_dvd_syncQ (K R : ℕ) (i : Fin K) :
    denomD (R + i.val) ∣ syncQ K R := by
  unfold syncQ
  simpa using
    Finset.dvd_prod_of_mem
      (s := (Finset.univ : Finset (Fin K)))
      (f := fun j : Fin K => denomD (R + j.val))
      (a := i)
      (Finset.mem_univ i)

lemma syncQdiv_mul_denomD (K R : ℕ) (i : Fin K) :
    syncQdiv K R i * denomD (R + i.val) = syncQ K R := by
  unfold syncQdiv
  exact Nat.div_mul_cancel (denomD_dvd_syncQ K R i)

lemma syncQdiv_pos (K R : ℕ) (i : Fin K) :
    0 < syncQdiv K R i := by
  have hmul := syncQdiv_mul_denomD K R i
  have hQ := syncQ_pos K R
  exact Nat.pos_of_ne_zero (by
    intro hq
    rw [hq, zero_mul] at hmul
    omega)

lemma syncBabs_pos (K R : ℕ) (hR : 0 < R) (i : Fin K) :
    0 < syncBabs K R i := by
  unfold syncBabs
  have hq := syncQdiv_pos K R i
  have hr : 0 < R + i.val := by omega
  exact Nat.mul_pos hq hr

lemma sync_coeff (K R : ℕ) (i : Fin K) :
    (syncQ K R : ℝ) * (alpha (R + i.val))⁻¹ =
      (syncA K R i : ℝ) - (syncBabs K R i : ℝ) * rho := by
  let r : ℕ := R + i.val
  let D : ℕ := denomD r
  let q : ℕ := syncQdiv K R i
  have hqD : q * D = syncQ K R := by
    simpa [q, D, r] using syncQdiv_mul_denomD K R i
  have hDne : (D : ℝ) ≠ 0 := by
    exact_mod_cast (ne_of_gt (denomD_pos r))
  have hqDreal : (q : ℝ) * (D : ℝ) = (syncQ K R : ℝ) := by
    exact_mod_cast hqD
  rw [alpha_inv_decomp r]
  calc
    (syncQ K R : ℝ) *
        (((1 + 3 * r : ℕ) : ℝ) / (D : ℝ) - (r : ℝ) / (D : ℝ) * rho)
        = ((syncQ K R : ℝ) * ((1 + 3 * r : ℕ) : ℝ) / (D : ℝ))
            - ((syncQ K R : ℝ) * (r : ℝ) / (D : ℝ)) * rho := by
          ring
    _ = ((q : ℝ) * ((1 + 3 * r : ℕ) : ℝ))
            - ((q : ℝ) * (r : ℝ)) * rho := by
          field_simp [hDne]
          rw [← hqDreal]
          ring
    _ = (syncA K R i : ℝ) - (syncBabs K R i : ℝ) * rho := by
          simp [syncA, syncBabs, q, r]

lemma syncBabs_div_syncQ (K R : ℕ) (i : Fin K) :
    (syncBabs K R i : ℝ) / (syncQ K R : ℝ) =
      ((R + i.val : ℕ) : ℝ) / (denomD (R + i.val) : ℝ) := by
  let r : ℕ := R + i.val
  let D : ℕ := denomD r
  let q : ℕ := syncQdiv K R i
  have hqD : q * D = syncQ K R := by
    simpa [q, D, r] using syncQdiv_mul_denomD K R i
  have hqpos : 0 < q := by
    simpa [q] using syncQdiv_pos K R i
  have hDpos : 0 < D := by
    simpa [D, r] using denomD_pos (R + i.val)
  have hQpos : 0 < syncQ K R := syncQ_pos K R
  have hqDreal : (q : ℝ) * (D : ℝ) = (syncQ K R : ℝ) := by
    exact_mod_cast hqD
  have hqne : (q : ℝ) ≠ 0 := by exact_mod_cast (ne_of_gt hqpos)
  have hDne : (D : ℝ) ≠ 0 := by exact_mod_cast (ne_of_gt hDpos)
  have hQne : (syncQ K R : ℝ) ≠ 0 := by exact_mod_cast (ne_of_gt hQpos)
  change ((q * r : ℕ) : ℝ) / (syncQ K R : ℝ) = (r : ℝ) / (D : ℝ)
  field_simp [hQne, hDne, hqne]
  rw [← hqDreal]
  rw [Nat.cast_mul]
  ring

/-! ### Profile synchronization -/

theorem goldenL_profile_synchronization
    (K R M : ℕ) (η : ℝ) (hK : 0 < K) (hR : 0 < R) (hM : 0 < M) (hη : 0 < η) :
    ∃ N : ℕ, ∃ n : Fin K → ℕ, ∃ F : Fin K → ℝ,
      (∀ i : Fin K,
        (n i : ℝ) * (1 + ((R + i.val : ℕ) : ℝ) * rho) =
          (N : ℝ) - ((R + i.val : ℕ) : ℝ) / (M : ℝ) + F i / (M : ℝ)) ∧
      (∀ i : Fin K, |F i - profile K R i.val| < η) := by
  classical
  let eps : Fin K → ℝ := fun i =>
    min
      (η / ((M : ℝ) * alpha (R + i.val) * (syncBabs K R i : ℝ)))
      ((1 : ℝ) / (2 * (syncBabs K R i : ℝ)))
  have hFin_nonempty : (Finset.univ : Finset (Fin K)).Nonempty :=
    ⟨⟨0, hK⟩, Finset.mem_univ _⟩
  have hBpos : ∀ i : Fin K, 0 < syncBabs K R i := fun i =>
    syncBabs_pos K R hR i
  have hepspos : ∀ i : Fin K, 0 < eps i := by
    intro i
    have hM' : 0 < (M : ℝ) := by exact_mod_cast hM
    have hB' : 0 < (syncBabs K R i : ℝ) := by exact_mod_cast hBpos i
    have hα : 0 < alpha (R + i.val) := alpha_pos (R + i.val)
    dsimp [eps]
    exact lt_min
      (div_pos hη (mul_pos (mul_pos hM' hα) hB'))
      (div_pos zero_lt_one (mul_pos (by norm_num) hB'))
  let epsMin : ℝ := (Finset.univ : Finset (Fin K)).inf' hFin_nonempty eps
  have hepsMinpos : 0 < epsMin := by
    dsimp [epsMin]
    rw [Finset.lt_inf'_iff]
    intro i _
    exact hepspos i
  let δ : ℝ := epsMin / 2
  have hδpos : 0 < δ := by
    dsimp [δ]
    linarith
  have hδ_lt_eps : ∀ i : Fin K, δ < eps i := by
    intro i
    have hmin_le : epsMin ≤ eps i := by
      dsimp [epsMin]
      exact Finset.inf'_le eps (Finset.mem_univ i)
    dsimp [δ]
    linarith
  let need : Fin K → ℝ := fun i =>
    (1 + flatC K R * ((R + i.val : ℕ) : ℝ) /
        (denomD (R + i.val) : ℝ) / (M : ℝ))
      * alpha (R + i.val) / (syncQ K R : ℝ)
  let needMax : ℝ := (Finset.univ : Finset (Fin K)).sup' hFin_nonempty need
  obtain ⟨T, hTgt⟩ := exists_nat_gt needMax
  let target : ℝ := -flatC K R / ((syncQ K R : ℝ) * (M : ℝ))
  obtain ⟨t, htT, m, hm⟩ := exists_nat_int_approx_rho target δ hδpos T
  let N : ℕ := syncQ K R * t
  let err : ℝ := (t : ℝ) * rho + flatC K R / ((syncQ K R : ℝ) * (M : ℝ)) - (m : ℝ)
  have herr : |err| < δ := by
    have herr_eq : err = (t : ℝ) * rho - target - (m : ℝ) := by
      dsimp [err, target]
      ring
    rw [herr_eq]
    exact hm
  let beta : Fin K → ℝ := fun i => -(syncBabs K R i : ℝ) * err
  let nZ : Fin K → ℤ := fun i =>
    ((t * syncA K R i : ℕ) : ℤ) - (syncBabs K R i : ℤ) * m
  have hbeta_abs : ∀ i : Fin K, |beta i| = (syncBabs K R i : ℝ) * |err| := by
    intro i
    have hBnonneg : 0 ≤ (syncBabs K R i : ℝ) := Nat.cast_nonneg _
    dsimp [beta]
    rw [abs_mul, abs_neg, abs_of_nonneg hBnonneg]
  have hbeta_small : ∀ i : Fin K,
      (M : ℝ) * alpha (R + i.val) * |beta i| < η := by
    intro i
    have hM' : 0 < (M : ℝ) := by exact_mod_cast hM
    have hα : 0 < alpha (R + i.val) := alpha_pos (R + i.val)
    have hB' : 0 < (syncBabs K R i : ℝ) := by exact_mod_cast hBpos i
    have hδA : δ <
        η / ((M : ℝ) * alpha (R + i.val) * (syncBabs K R i : ℝ)) := by
      have h := hδ_lt_eps i
      dsimp [eps] at h
      exact (lt_min_iff.mp h).1
    have hprodpos :
        0 < (M : ℝ) * alpha (R + i.val) * (syncBabs K R i : ℝ) :=
      mul_pos (mul_pos hM' hα) hB'
    have hδprod :
        ((M : ℝ) * alpha (R + i.val) * (syncBabs K R i : ℝ)) * δ < η := by
      have hmul := mul_lt_mul_of_pos_left hδA hprodpos
      have hsimp :
          ((M : ℝ) * alpha (R + i.val) * (syncBabs K R i : ℝ)) *
              (η / ((M : ℝ) * alpha (R + i.val) * (syncBabs K R i : ℝ))) = η := by
        field_simp [ne_of_gt hprodpos]
      nlinarith
    have hBerr :
        (syncBabs K R i : ℝ) * |err| <
          (syncBabs K R i : ℝ) * δ :=
      mul_lt_mul_of_pos_left herr hB'
    rw [hbeta_abs i]
    nlinarith
  have hbeta_half : ∀ i : Fin K, |beta i| < (1 / 2 : ℝ) := by
    intro i
    have hB' : 0 < (syncBabs K R i : ℝ) := by exact_mod_cast hBpos i
    have hδB : δ < (1 : ℝ) / (2 * (syncBabs K R i : ℝ)) := by
      have h := hδ_lt_eps i
      dsimp [eps] at h
      exact (lt_min_iff.mp h).2
    have hBδ : (syncBabs K R i : ℝ) * δ < (1 / 2 : ℝ) := by
      have hmul := mul_lt_mul_of_pos_left hδB hB'
      have hsimp :
          (syncBabs K R i : ℝ) *
              ((1 : ℝ) / (2 * (syncBabs K R i : ℝ))) = (1 / 2 : ℝ) := by
        field_simp [ne_of_gt hB']
      nlinarith
    rw [hbeta_abs i]
    exact (mul_lt_mul_of_pos_left herr hB').trans hBδ
  have hS : ∀ i : Fin K,
      (N : ℝ) * (alpha (R + i.val))⁻¹
        - (xcoord R i.val - profile K R i.val) *
            (alpha (R + i.val))⁻¹ / (M : ℝ)
        = (nZ i : ℝ) + beta i := by
    intro i
    have hcoeff := sync_coeff K R i
    have hcompat := profile_compat K R i.val
    have hBD := syncBabs_div_syncQ K R i
    have hx : xcoord R i.val = ((R + i.val : ℕ) : ℝ) := by
      simp [xcoord, Nat.cast_add]
    have hMne : (M : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hM)
    have hQne : (syncQ K R : ℝ) ≠ 0 := by
      exact_mod_cast (ne_of_gt (syncQ_pos K R))
    have hterm :
        flatC K R * ((R + i.val : ℕ) : ℝ) /
              (denomD (R + i.val) : ℝ) / (M : ℝ)
          =
        (syncBabs K R i : ℝ) * flatC K R /
              ((syncQ K R : ℝ) * (M : ℝ)) := by
      calc
        flatC K R * ((R + i.val : ℕ) : ℝ) /
              (denomD (R + i.val) : ℝ) / (M : ℝ)
            = flatC K R *
                (((R + i.val : ℕ) : ℝ) / (denomD (R + i.val) : ℝ)) /
                (M : ℝ) := by
              ring
        _ = flatC K R * ((syncBabs K R i : ℝ) / (syncQ K R : ℝ)) /
                (M : ℝ) := by
              rw [← hBD]
        _ = (syncBabs K R i : ℝ) * flatC K R /
                ((syncQ K R : ℝ) * (M : ℝ)) := by
              field_simp [hQne, hMne]
    calc
      (N : ℝ) * (alpha (R + i.val))⁻¹
          - (xcoord R i.val - profile K R i.val) *
              (alpha (R + i.val))⁻¹ / (M : ℝ)
          = (t : ℝ) * ((syncQ K R : ℝ) * (alpha (R + i.val))⁻¹)
              - flatC K R * ((R + i.val : ℕ) : ℝ) /
                  (denomD (R + i.val) : ℝ) / (M : ℝ) := by
            rw [hcompat, hx]
            simp [N, Nat.cast_mul]
            ring
      _ = (t : ℝ) * ((syncA K R i : ℝ) - (syncBabs K R i : ℝ) * rho)
              - (syncBabs K R i : ℝ) * flatC K R /
                  ((syncQ K R : ℝ) * (M : ℝ)) := by
            rw [hcoeff, hterm]
      _ = (nZ i : ℝ) + beta i := by
            simp [nZ, beta, err, Nat.cast_mul]
            ring
  have hSpos : ∀ i : Fin K,
      1 <
        (N : ℝ) * (alpha (R + i.val))⁻¹
          - (xcoord R i.val - profile K R i.val) *
              (alpha (R + i.val))⁻¹ / (M : ℝ) := by
    intro i
    have hneed_le : need i ≤ needMax := by
      dsimp [needMax]
      exact Finset.le_sup' need (Finset.mem_univ i)
    have ht_need : need i < (t : ℝ) := by
      have htT' : (T : ℝ) ≤ (t : ℝ) := by exact_mod_cast htT
      nlinarith
    have hαpos : 0 < alpha (R + i.val) := alpha_pos (R + i.val)
    have hαne : alpha (R + i.val) ≠ 0 := ne_of_gt hαpos
    have hQpos' : 0 < (syncQ K R : ℝ) := by exact_mod_cast syncQ_pos K R
    have hQne : (syncQ K R : ℝ) ≠ 0 := ne_of_gt hQpos'
    have hMne : (M : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hM)
    have hcompat := profile_compat K R i.val
    have hx : xcoord R i.val = ((R + i.val : ℕ) : ℝ) := by
      simp [xcoord, Nat.cast_add]
    have hmul := mul_lt_mul_of_pos_right ht_need
      (div_pos hQpos' hαpos)
    have hneed_mul :
        need i * ((syncQ K R : ℝ) / alpha (R + i.val)) =
          1 + flatC K R * ((R + i.val : ℕ) : ℝ) /
            (denomD (R + i.val) : ℝ) / (M : ℝ) := by
      dsimp [need]
      field_simp [hQne, hαne]
    have hmain :
        1 + flatC K R * ((R + i.val : ℕ) : ℝ) /
              (denomD (R + i.val) : ℝ) / (M : ℝ)
          < (t : ℝ) * ((syncQ K R : ℝ) / alpha (R + i.val)) := by
      simpa [hneed_mul] using hmul
    calc
      1 <
          (t : ℝ) * ((syncQ K R : ℝ) / alpha (R + i.val))
            - flatC K R * ((R + i.val : ℕ) : ℝ) /
                (denomD (R + i.val) : ℝ) / (M : ℝ) := by
        linarith
      _ =
        (N : ℝ) * (alpha (R + i.val))⁻¹
          - (xcoord R i.val - profile K R i.val) *
              (alpha (R + i.val))⁻¹ / (M : ℝ) := by
        rw [hcompat, hx]
        field_simp [hαne, hMne]
        simp [N, Nat.cast_mul]
        ring
  have hnZnonneg : ∀ i : Fin K, 0 ≤ nZ i := by
    intro i
    have hβ_lt : beta i < (1 / 2 : ℝ) :=
      (le_abs_self (beta i)).trans_lt (hbeta_half i)
    have hS_i := hS i
    have hSpos_i := hSpos i
    have hnZpos_real : 0 < (nZ i : ℝ) := by
      nlinarith
    exact_mod_cast (le_of_lt hnZpos_real : (0 : ℝ) ≤ (nZ i : ℝ))
  let n : Fin K → ℕ := fun i => (nZ i).toNat
  let F : Fin K → ℝ := fun i =>
    profile K R i.val - (M : ℝ) * beta i * alpha (R + i.val)
  refine ⟨N, n, F, ?_, ?_⟩
  · intro i
    have hn_cast : (n i : ℝ) = (nZ i : ℝ) := by
      have hnat : ((nZ i).toNat : ℤ) = nZ i := Int.toNat_of_nonneg (hnZnonneg i)
      dsimp [n]
      exact_mod_cast hnat
    have hαne : alpha (R + i.val) ≠ 0 := alpha_ne_zero (R + i.val)
    have hMne : (M : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hM)
    have hS_i := hS i
    calc
      (n i : ℝ) * (1 + ((R + i.val : ℕ) : ℝ) * rho)
          = (nZ i : ℝ) * alpha (R + i.val) := by
            rw [hn_cast]
            simp [alpha]
      _ = (N : ℝ) - ((R + i.val : ℕ) : ℝ) / (M : ℝ) + F i / (M : ℝ) := by
            dsimp [F]
            calc
              (nZ i : ℝ) * alpha (R + i.val)
                  = ((nZ i : ℝ) + beta i) * alpha (R + i.val)
                      - beta i * alpha (R + i.val) := by ring
              _ = ((N : ℝ) * (alpha (R + i.val))⁻¹
                    - (xcoord R i.val - profile K R i.val) *
                        (alpha (R + i.val))⁻¹ / (M : ℝ))
                    * alpha (R + i.val)
                      - beta i * alpha (R + i.val) := by
                    rw [← hS_i]
              _ = (N : ℝ) - ((R + i.val : ℕ) : ℝ) / (M : ℝ)
                    + (profile K R i.val
                        - (M : ℝ) * beta i * alpha (R + i.val)) / (M : ℝ) := by
                    have hx : xcoord R i.val = ((R + i.val : ℕ) : ℝ) := by
                      simp [xcoord, Nat.cast_add]
                    rw [hx]
                    field_simp [hαne, hMne]
                    ring
  · intro i
    have hM' : 0 < (M : ℝ) := by exact_mod_cast hM
    have hα : 0 < alpha (R + i.val) := alpha_pos (R + i.val)
    calc
      |F i - profile K R i.val|
          = (M : ℝ) * alpha (R + i.val) * |beta i| := by
            have hdiff :
                F i - profile K R i.val =
                  -((M : ℝ) * beta i * alpha (R + i.val)) := by
              dsimp [F]
              ring
            rw [hdiff, abs_neg, abs_mul, abs_mul, abs_of_pos hM', abs_of_pos hα]
            ring
      _ < η := hbeta_small i

/-! ### Synchronized error package -/

/--
The Diophantine part of `two_parabolic_clustering_clean_modular.tex`, specialized
to the golden-ratio parameters.  It packages the flat target profile, quadratic
compatibility, and one-rotation synchronization lemmas, and leaves the matrix
calculation below to `orbitVec_cancel`.
-/
theorem goldenL_synchronized_errors :
    ∀ K : ℕ, 0 < K →
      ∀ η : ℝ, 0 < η →
        ∃ M R N : ℕ,
          0 < M ∧ 0 < R ∧
          phi / (M : ℝ) * (3 * η + (K : ℝ)) < (1 / 2 : ℝ) ∧
          ∃ n : Fin K → ℕ, ∃ F : Fin K → ℝ,
            (∀ i : Fin K,
              (n i : ℝ) * (1 + ((R + i.val : ℕ) : ℝ) * rho) =
                (N : ℝ) - ((R + i.val : ℕ) : ℝ) / (M : ℝ) + F i / (M : ℝ)) ∧
            (∀ i j : Fin K, |F i - F j| < 3 * η) ∧
            (∀ i j : Fin K,
              |(F i - ((R + i.val : ℕ) : ℝ))
                - (F j - ((R + j.val : ℕ) : ℝ))| < 3 * η + (K : ℝ))
  := by
  intro K hK η hη
  obtain ⟨R, hRpos, hflat⟩ := exists_flat_profile K η hη
  obtain ⟨M, hMpos, hMbound⟩ := exists_large_M K η hK hη
  obtain ⟨N, n, F, hrel, hclose⟩ :=
    goldenL_profile_synchronization K R M η hK hRpos hMpos hη
  refine ⟨M, R, N, hMpos, hRpos, hMbound, n, F, hrel, ?_, ?_⟩
  · intro i j
    have hclosej : |profile K R j.val - F j| < η := by
      simpa [abs_sub_comm] using hclose j
    have htri :
        |F i - F j| ≤
          |F i - profile K R i.val|
            + |profile K R i.val - profile K R j.val|
            + |profile K R j.val - F j| := by
      calc
        |F i - F j|
            = |(F i - profile K R i.val)
                + (profile K R i.val - profile K R j.val)
                + (profile K R j.val - F j)| := by
              ring_nf
        _ ≤ |(F i - profile K R i.val)
                + (profile K R i.val - profile K R j.val)|
              + |profile K R j.val - F j| := by
              exact abs_add_le _ _
        _ ≤ (|F i - profile K R i.val|
                + |profile K R i.val - profile K R j.val|)
              + |profile K R j.val - F j| := by
              have habs :
                  |(F i - profile K R i.val)
                      + (profile K R i.val - profile K R j.val)| ≤
                    |F i - profile K R i.val|
                      + |profile K R i.val - profile K R j.val| :=
                abs_add_le _ _
              simpa using add_le_add_right habs |profile K R j.val - F j|
        _ = |F i - profile K R i.val|
              + |profile K R i.val - profile K R j.val|
              + |profile K R j.val - F j| := by
              ring
    nlinarith [htri, hclose i, hflat i j, hclosej]
  · intro i j
    let ri : ℝ := ((R + i.val : ℕ) : ℝ)
    let rj : ℝ := ((R + j.val : ℕ) : ℝ)
    have hclosej : |profile K R j.val - F j| < η := by
      simpa [abs_sub_comm] using hclose j
    have hblock : |rj - ri| < (K : ℝ) := by
      dsimp [ri, rj]
      exact fin_block_abs_sub_lt hK R j i
    have hthree :
        |(F i - profile K R i.val)
            + (profile K R i.val - profile K R j.val)
            + (profile K R j.val - F j)| ≤
          |F i - profile K R i.val|
            + |profile K R i.val - profile K R j.val|
            + |profile K R j.val - F j| := by
      calc
        |(F i - profile K R i.val)
            + (profile K R i.val - profile K R j.val)
            + (profile K R j.val - F j)|
            ≤ |(F i - profile K R i.val)
                + (profile K R i.val - profile K R j.val)|
              + |profile K R j.val - F j| := by
                exact abs_add_le _ _
        _ ≤ (|F i - profile K R i.val|
                + |profile K R i.val - profile K R j.val|)
              + |profile K R j.val - F j| := by
                have habs :
                    |(F i - profile K R i.val)
                        + (profile K R i.val - profile K R j.val)| ≤
                      |F i - profile K R i.val|
                        + |profile K R i.val - profile K R j.val| :=
                  abs_add_le _ _
                simpa using add_le_add_right habs |profile K R j.val - F j|
        _ = |F i - profile K R i.val|
              + |profile K R i.val - profile K R j.val|
              + |profile K R j.val - F j| := by
              ring
    have htri :
        |(F i - ri) - (F j - rj)| ≤
          |F i - profile K R i.val|
            + |profile K R i.val - profile K R j.val|
            + |profile K R j.val - F j|
            + |rj - ri| := by
      calc
        |(F i - ri) - (F j - rj)|
            = |(F i - profile K R i.val)
                + (profile K R i.val - profile K R j.val)
                + (profile K R j.val - F j)
                + (rj - ri)| := by
              ring_nf
        _ ≤ |(F i - profile K R i.val)
                + (profile K R i.val - profile K R j.val)
                + (profile K R j.val - F j)|
              + |rj - ri| := by
              exact abs_add_le _ _
        _ ≤ (|F i - profile K R i.val|
                + |profile K R i.val - profile K R j.val|
                + |profile K R j.val - F j|)
              + |rj - ri| := by
              simpa [add_comm, add_left_comm, add_assoc] using
                add_le_add_right hthree |rj - ri|
        _ = |F i - profile K R i.val|
              + |profile K R i.val - profile K R j.val|
              + |profile K R j.val - F j|
              + |rj - ri| := by
              ring
    have htarget :
        |(F i - ri) - (F j - rj)| < 3 * η + (K : ℝ) := by
      nlinarith [htri, hclose i, hflat i j, hclosej, hblock]
    simpa [ri, rj] using htarget

/-! ### Matrix calculations -/

lemma U_pow (m : ℕ) :
    U ^ m = !![(1 : ℝ), (m : ℝ) * phi; (0 : ℝ), (1 : ℝ)] := by
  induction m with
  | zero =>
      ext i j <;> fin_cases i <;> fin_cases j <;> simp [U]
  | succ m ih =>
      rw [pow_succ, ih]
      ext i j <;> fin_cases i <;> fin_cases j <;> simp [U, Matrix.mul_apply]
      ring

lemma L_pow (m : ℕ) :
    L ^ m = !![(1 : ℝ), (0 : ℝ); (m : ℝ) * phi, (1 : ℝ)] := by
  induction m with
  | zero =>
      ext i j <;> fin_cases i <;> fin_cases j <;> simp [L]
  | succ m ih =>
      rw [pow_succ, ih]
      ext i j <;> fin_cases i <;> fin_cases j <;> simp [L, Matrix.mul_apply]
      ring

lemma orbitVec_raw (K M R : ℕ) (n : Fin K → ℕ) (i : Fin K) :
    orbitVec K M R n i =
      ![1 + ((R + i.val : ℕ) : ℝ) * rho
          + (M : ℝ) * rho
            * (1 + (n i : ℝ) * (1 + ((R + i.val : ℕ) : ℝ) * rho)),
        phi * (1 + (n i : ℝ) * (1 + ((R + i.val : ℕ) : ℝ) * rho))] := by
  rw [orbitVec, U_pow M, L_pow (n i), U_pow (R + i.val)]
  ext j <;> fin_cases j
    <;> simp [e1, L, Matrix.mul_apply, Matrix.mulVec, Matrix.vecHead, rho]
  all_goals ring_nf

lemma orbitVec_cancel
    (K M R : ℕ) (n : Fin K → ℕ) (i : Fin K) (N : ℕ) (F : ℝ)
    (hM : M ≠ 0)
    (hrel :
      (n i : ℝ) * (1 + ((R + i.val : ℕ) : ℝ) * rho) =
        (N : ℝ) - ((R + i.val : ℕ) : ℝ) / (M : ℝ) + F / (M : ℝ)) :
    orbitVec K M R n i =
      ![1 + (M : ℝ) * rho * (1 + (N : ℝ)) + rho * F,
        phi * (1 + (N : ℝ)) + phi / (M : ℝ) * (F - ((R + i.val : ℕ) : ℝ))] := by
  rw [orbitVec_raw]
  have hrel' : (n i : ℝ) * (1 + (↑R + ↑(i.val)) * phi ^ 2) =
      (N : ℝ) - (↑R + ↑(i.val)) / (M : ℝ) + F / (M : ℝ) := by
    simpa [rho, Nat.cast_add] using hrel
  ext j <;> fin_cases j <;> simp [rho]
  · rw [hrel']
    field_simp [hM]
    ring
  · rw [hrel']
    field_simp [hM]
    ring

lemma orbitVec_injective (K M R : ℕ) (n : Fin K → ℕ) :
    Function.Injective (orbitVec K M R n) := by
  intro i j hij
  have h0 := congr_fun hij (0 : Fin 2)
  have h1 := congr_fun hij (1 : Fin 2)
  rw [orbitVec_raw K M R n i, orbitVec_raw K M R n j] at h0 h1
  simp [phi_ne_zero] at h0 h1
  have hs : 1 + (n i : ℝ) * (1 + ((R + i.val : ℕ) : ℝ) * rho) =
      1 + (n j : ℝ) * (1 + ((R + j.val : ℕ) : ℝ) * rho) := by
    simpa using congrArg (fun x : ℝ => 1 + x) h1
  have hs' : 1 + (n i : ℝ) * (1 + (↑R + ↑(i.val)) * rho) =
      1 + (n j : ℝ) * (1 + (↑R + ↑(j.val)) * rho) := by
    simpa [Nat.cast_add] using hs
  have ha' : 1 + (↑R + ↑(i.val)) * rho = 1 + (↑R + ↑(j.val)) * rho := by
    have h0' := h0
    rw [hs'] at h0'
    nlinarith
  have ha : 1 + ((R + i.val : ℕ) : ℝ) * rho =
      1 + ((R + j.val : ℕ) : ℝ) * rho := by
    simpa [Nat.cast_add] using ha'
  have hrij : ((R + i.val : ℕ) : ℝ) = ((R + j.val : ℕ) : ℝ) := by
    nlinarith [rho_pos]
  have hnat : R + i.val = R + j.val := by
    exact_mod_cast hrij
  apply Fin.ext
  omega

lemma sq_lt_one_of_abs_lt_half {x y : ℝ}
    (hx : |x| < (1 / 2 : ℝ)) (hy : |y| < (1 / 2 : ℝ)) :
    x ^ 2 + y ^ 2 < (1 : ℝ) := by
  have hx2 : x ^ 2 < (1 / 2 : ℝ) ^ 2 := by
    rw [sq_lt_sq]
    simpa using hx
  have hy2 : y ^ 2 < (1 / 2 : ℝ) ^ 2 := by
    rw [sq_lt_sq]
    simpa using hy
  nlinarith

/-! ### Core theorem -/

theorem goldenL_matrix_core_explicit :
    ∀ K : ℕ, 0 < K →
      ∃ M R : ℕ,
        0 < M ∧ 0 < R ∧
        ∃ n : Fin K → ℕ,
          Function.Injective (orbitVec K M R n) ∧
          ∀ i j : Fin K,
            sqdist (orbitVec K M R n i) (orbitVec K M R n j) < (1 : ℝ) := by
  intro K hK
  let η : ℝ := 1 / (12 * (rho + 1))
  have hη : 0 < η := by
    dsimp [η]
    exact one_div_pos.mpr (mul_pos (by norm_num) (by nlinarith [rho_pos]))
  have hρ3η : rho * (3 * η) < (1 / 2 : ℝ) := by
    dsimp [η]
    have hden : 0 < 12 * (rho + 1) := mul_pos (by norm_num) (by nlinarith [rho_pos])
    have hden4 : 0 < 4 * (rho + 1) := mul_pos (by norm_num) (by nlinarith [rho_pos])
    calc
      rho * (3 * (1 / (12 * (rho + 1)))) = rho / (4 * (rho + 1)) := by
        field_simp [ne_of_gt hden, ne_of_gt hden4]
        ring
      _ < (1 / 2 : ℝ) := by
        have hp : 0 < rho + 1 := by nlinarith [rho_pos]
        have hfrac : rho / (rho + 1) < 1 := by
          field_simp [ne_of_gt hp]
          nlinarith [rho_pos]
        have hrewrite : rho / (4 * (rho + 1)) = (rho / (rho + 1)) / 4 := by
          field_simp [ne_of_gt hp]
        rw [hrewrite]
        nlinarith
  rcases goldenL_synchronized_errors K hK η hη with
    ⟨M, R, N, hMpos, hRpos, hMy, n, F, hrel, hFosc, hFyosc⟩
  refine ⟨M, R, hMpos, hRpos, n, orbitVec_injective K M R n, ?_⟩
  intro i j
  have hMne : M ≠ 0 := Nat.ne_of_gt hMpos
  have hi := orbitVec_cancel K M R n i N (F i) hMne (hrel i)
  have hj := orbitVec_cancel K M R n j N (F j) hMne (hrel j)
  rw [hi, hj, sqdist]
  simp
  let dx : ℝ := rho * (F i - F j)
  let dy : ℝ :=
    phi / (M : ℝ) *
      ((F i - ((R + i.val : ℕ) : ℝ)) - (F j - ((R + j.val : ℕ) : ℝ)))
  have hdx_abs : |dx| < (1 / 2 : ℝ) := by
    dsimp [dx]
    rw [abs_mul, abs_of_pos rho_pos]
    exact (mul_lt_mul_of_pos_left (hFosc i j) rho_pos).trans hρ3η
  have hdy_abs : |dy| < (1 / 2 : ℝ) := by
    dsimp [dy]
    rw [abs_mul, abs_of_pos]
    · have hcoef : 0 < phi / (M : ℝ) := div_pos phi_pos (Nat.cast_pos.mpr hMpos)
      exact (mul_lt_mul_of_pos_left (hFyosc i j) hcoef).trans hMy
    · exact div_pos phi_pos (Nat.cast_pos.mpr hMpos)
  have hsq := sq_lt_one_of_abs_lt_half hdx_abs hdy_abs
  convert hsq using 1 <;> simp [dx, dy, Nat.cast_add] <;> ring_nf

theorem goldenL_matrix_core :
    ∀ K : ℕ, 0 < K → HasKDistinctOrbitPointsInUnitBall K := by
  intro K hK
  rcases goldenL_matrix_core_explicit K hK with
    ⟨M, R, _hM, _hR, n, hinj, hclose⟩
  let centerIndex : Fin K := ⟨0, hK⟩
  let points : Fin K → Vec2 := orbitVec K M R n
  let ball : Set Vec2 := unitBall (points centerIndex)
  refine ⟨ball, ?_, ?_⟩
  · exact ⟨points centerIndex, rfl⟩
  · refine ⟨points, ?_, ?_, ?_⟩
    · simpa [points] using hinj
    · intro i
      let W : Mat2 := (U ^ M) * (L ^ (n i)) * (U ^ (R + i.val)) * L
      let S : Submonoid Mat2 := Submonoid.closure ({U, L} : Set Mat2)
      have hUmem : U ∈ S := by
        dsimp [S]
        apply Submonoid.subset_closure
        simp
      have hLmem : L ∈ S := by
        dsimp [S]
        apply Submonoid.subset_closure
        simp
      have hWmem : W ∈ S := by
        dsimp [W]
        exact Submonoid.mul_mem S
          (Submonoid.mul_mem S
            (Submonoid.mul_mem S
              (Submonoid.pow_mem S hUmem M)
              (Submonoid.pow_mem S hLmem (n i)))
            (Submonoid.pow_mem S hUmem (R + i.val)))
          hLmem
      refine ⟨W, hWmem, ?_⟩
      rfl
    · intro i
      have h := hclose i centerIndex
      simpa [ball, unitBall] using h

end GoldenLMatrixCore


==> anc/GoldenLUnboundedBunchMathlibStatement.lean <==
/- This file contains just the statement of theorem goldenL_matrix_core
(proof is replaced by "sorry")
This corresponds to Proposition 2.1 in the accompanying paper
(the statement here, about the monoid generated by U and L, is a little stronger).
The file GoldenLUnboundedBunchMathlib.lean contains the full proof of the theorem
-/

import Mathlib

set_option linter.unnecessarySeqFocus false
set_option linter.style.setOption false
set_option linter.flexible false

noncomputable section

namespace GoldenLMatrixCore

open Filter Set
open scoped Topology

/-! ## Statement-level definitions -/

abbrev Vec2 := Fin 2 → ℝ
abbrev Mat2 := Matrix (Fin 2) (Fin 2) ℝ

def phi : ℝ :=
  ((1 : ℝ) + Real.sqrt 5) / 2

def rho : ℝ :=
  phi ^ 2

def U : Mat2 :=
  !![(1 : ℝ), phi;
     (0 : ℝ), (1 : ℝ)]

def L : Mat2 :=
  !![(1 : ℝ), (0 : ℝ);
     phi,     (1 : ℝ)]

def e1 : Vec2 :=
  ![(1 : ℝ), (0 : ℝ)]

def sqdist (x y : Vec2) : ℝ :=
  (x (0 : Fin 2) - y (0 : Fin 2)) ^ 2
    + (x (1 : Fin 2) - y (1 : Fin 2)) ^ 2

/-- The open Euclidean ball of radius `1` centered at `center`. -/
def unitBall (center : Vec2) : Set Vec2 :=
  {x | sqdist x center < 1}

/-- A set is an open Euclidean ball of radius `1`. -/
def IsUnitBall (B : Set Vec2) : Prop :=
  ∃ center : Vec2, B = unitBall center

/-- The `⟨U, L⟩`-orbit of `e₁`, using the generated matrix monoid. -/
def orbitOfE1 : Set Vec2 :=
  {y | ∃ W : Mat2,
    W ∈ Submonoid.closure ({U, L} : Set Mat2) ∧ Matrix.mulVec W e1 = y}

/-- There are `K` distinct points in the `⟨U, L⟩`-orbit of `e₁` lying in one
open Euclidean ball of radius `1`. -/
def HasKDistinctOrbitPointsInUnitBall (K : ℕ) : Prop :=
  ∃ B : Set Vec2,
    IsUnitBall B ∧
    ∃ points : Fin K → Vec2,
      Function.Injective points ∧
      (∀ i : Fin K, points i ∈ orbitOfE1) ∧
      (∀ i : Fin K, points i ∈ B)


theorem goldenL_matrix_core :
    ∀ K : ℕ, 0 < K → HasKDistinctOrbitPointsInUnitBall K := by
  sorry



end GoldenLMatrixCore

